A Non-equilibrium Approach to Model Flash Dynamics with Interface Transport

This article presents a modeling framework for a class of multiphase chemical systems based on non-equilibrium thermodynamics. Compartmental modeling is used to establish the dynamic properties of liquid-vapor systems operating far from thermodynamic equilibrium. In addition to the bulk-phase molar/energetic dynamics, interface transport processes yield to algebraic constraints in the model description. The irreversible system is thus written as a system of Differential-Algebraic Equations (DAEs). The non-equilibrium liquid-vapor DAE system is proven to be of index one. A local stability analysis for the model shows that the equilibrium state is unstable for non-isobaric operation regimes, whereas numerical evidence shows that isobaric operation regimes are stable. To extend the stability analysis, internal entropy production for the irreversible flash-drum is presented as a Lyapunov function candidate.

==> figures/nonconvex_entropy.m <==
clear;
clc;
close all;

R = 8.314; %J / mol. K
a = 0.544; b = 30.5e-6; c = 3.1; s_0 = 1.3069+7.3549; %%water, s_0 fom liquid vapor equilibrium [CALLEN]

%domain
N = 10;

UNC  = N*(a*(c-1)^2)/(4*b*c);     %nonconvex
UC = 1000*N*(a*(c-1)^2)/(4*b*c); %convex

U = UNC;

S = @(V) N*R*log( (V/N - b).*(U/N + N*a./V).^c ) + N*s_0;
%PonT = @(V) (U*V^2 - a*c*N^2*V + a*N^2*V + a*b*c*N^3)*R*N/(V*(V-b*N)*(U*V + a*N^2));

P = [U^2,... 
     2*a*(1-c)*N^2*U,...
     N^3*(4*a*b*c*U + a^2*(1-c)*N),...
     2*a*b*c*N^4*(a*N - b*U),...
     -a^2*b^2*c*N^6];%The inflection points of S(V) come as the roots to the fourth degree polynomial

roots_P = roots(P);

real_root = [];
for j = 1:1:length(roots_P)
    root_P = roots_P(j);
    if imag(root_P) == 0 && root_P > b*N
        real_root = [real_root root_P];
    end
end

%% Plot
%V_span = linspace(b*N,1.5*max(real_root),1e3);
V_span = linspace(b*N,0.05,1e3);

if U == UC    
    figure
    plot(V_span,S(V_span),'LineWidth',1.75);
    grid on;
    hold on;
    xlabel('V (m^3)');
    ylabel('S (J/K)');
    
else   
    figHandler = figure
    plot(V_span,S(V_span),'LineWidth',1.75);
    ylim([1650, 1925])
    grid on;
    hold on;
    %plot(min(real_root), S( min(real_root) ), 'o', 'MarkerSize', 5);
    %plot(max(real_root), S( max(real_root) ), 'o', 'MarkerSize', 2);
    %legend('S_{water}(V)','inflection point_1','inflection pont_2','Location','Best');
    xlabel('V (m^3)');
    ylabel('S (J/K)');

    magnifyOnFigure(...
        figHandler,...               
        'initialPositionMagnifier', [50 125 20 40],...  
        'initialPositionSecondaryAxes',  2*[50 125 1.5*50 75]...
        ); 
    
end        
























%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%%

% if 4*b*c/(a*(c-1)^2)*U < N; %checking for thermodynamic
%                             %inconsistencies in the domain of S(U,V,N)
%     fprintf(['N,U fixed values are thermodynamically inconsistent\n\n' ...
%              'P/T is expected to have negative values over the ' ...
%              'domain of S\n\n']);
%     %pause();    
    
%     PonT_roots = roots( [U, -a*c*N^2+a*N^2, a*b*c*N^3] );
    
%     V_span = linspace(0.7*min(PonT_roots),1.1*max(PonT_roots),1e4);
    
%     j=1;
%     for V = V_span;
%         if V - b*N <= 0 
%             fprintf(['\nDomain error, V - b*N <= 0 at, V = %d m^3\n' ...
%                      'Volume needs to be bigger than %d\n\n'],V, b*N)
%             pause();
%         end

%         PonT_plot(j) = PonT(V);
%         j = j + 1;
%     end
    
%     figure
%     plot(V_span, PonT_plot)
%     grid on;
%     hold on;
%     plot(min(PonT_roots), PonT( min(PonT_roots) ), 'd');
%     plot(max(PonT_roots), PonT( max(PonT_roots) ), 'd');
%     legend('PonT(V)','root_1','root_2','Location','Best');
%     xlabel('V');
%     ylabel('P/T')
%     pause();
    
%     clear 'V_span' 'PonT_plot'

% end;


% figure(2)
% plot(V_span,PonT_plot);
% grid on;
% hold on;
% plot(min(real_root), PonT( min(real_root) ), 'd');
% plot(max(real_root), PonT( max(real_root) ), 'd');
% legend('P/T(V)','inflection_1','inflection_2','Location','Best');
% xlabel('V');
% ylabel('P/T')

